From Bubbles and Filaments to Cores and Disks: Gas Gathering and Growth of Structure Leading to the Formation of Stellar Systems

The study of the development of structures on multiple scales in the cold interstellar medium has experienced rapid expansion in the past decade, on both the observational and the theoretical front. Spectral line studies at (sub-)millimeter wavelengths over a wide range of physical scales have provided unique probes of the kinematics of dense gas in star-forming regions, and have been complemented by extensive, high dynamic range dust continuum surveys of the column density structure of molecular cloud complexes, while dust polarization maps have highlighted the role of magnetic fields. This has been accompanied by increasingly sophisticated numerical simulations including new physics (e.g., supernova driving, cosmic rays, non-ideal magneto-hydrodynamics, radiation pressure) and new techniques such as zoom-in simulations allowing multi-scale studies. Taken together, these new data have emphasized the anisotropic growth of dense structures on all scales, from giant ISM bubbles driven by stellar feedback on $\sim$50-100 pc scales through parsec-scale molecular filaments down to $<$0.1 pc dense cores and $<$1000 au protostellar disks. Combining observations and theory, we present a coherent picture for the formation and evolution of these structures and synthesize a comprehensive physical scenario for the initial conditions and early stages of star and disk formation.

==> pp7.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage{hyperref}

% Define header and footer information for default.

\fancyhead[L]{\sauthors} %Left   Header
\fancyhead[C]{}                                 %Center Header
\fancyhead[R]{\stitle}                    %Right  Header

\fancyfoot[L]{}                                 %Left   Footer
\fancyfoot[C]{\thepage}                         %Center Footer
\fancyfoot[R]{}                                 %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{                      %Define style "fancy1st"
    \fancyhead[L]{}                             %Overwrite Left   Header
    \fancyhead[C]{}                             %Overwrite Center Header
    \fancyhead[R]{}                             %Overwrite Right  Header

    \fancyfoot[L]{Protostars and Planets VII, ASP Conference Series Monograph 9, ©2022 Astronomical Society of the Pacific}   %Overwrite Left   Footer
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{}                             %Overwrite Right  Footer
%   \fancyfoot[R]{Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)} 
}
\voffset=-0.25in%\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 breaklinks=true,%
 pdfnewwindow=true,%
 citecolor=blue,%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
 final=true,%
 pdftitle={Protostars and Planets VII, ASP Conference Series Monograph 9, ©2022 Astronomical Society of the Pacific},%
 pdfsubject={},%
 pdfauthor={Shu-ichiro Inutsuka, Motohide Tamura, Yuri Aikawa, Takayuki Muto, \& Kengo Tomida (eds.)},%
 pdfkeywords={}}

